Nystr\"om landmark sampling and regularized Christoffel functions

Selecting diverse and important items, called landmarks, from a large set is a problem of interest in machine learning. As a specific example, in order to deal with large training sets, kernel methods often rely on low rank matrix Nystr\"om approximations based on the selection or sampling of landmarks. In this context, we propose a deterministic and a randomized adaptive algorithm for selecting landmark points within a training data set. These landmarks are related to the minima of a sequence of kernelized Christoffel functions. Beyond the known connection between Christoffel functions and leverage scores, a connection of our method with finite determinantal point processes (DPPs) is also explained. Namely, our construction promotes diversity among important landmark points in a way similar to DPPs. Also, we explain how our randomized adaptive algorithm can influence the accuracy of Kernel Ridge Regression.

==> Figures/ChristoffelIllustation.m <==
% Matlab code
clear; close all;
 
LineWidth = 2;
%colorOrder = get(gca,'colororder');
%astrPlotMarkerType = [{'o'},{'+'}, {'x'}, {'s'}, {'d'}, {'p'}];
%MarkerSize = 11;
%FontSizeAxis = 20;
%FontSizeLabel = 18;
FontSize = 12;
 
a = 4;
step = 0.02;
x = (-a:step:a)';
 
mu = 0.5;
nu = 0.01;
gamma = 0.01
n = length(x);
 
D = pdist2(x,x);
 
s = 0.2;
 
K = exp(-D.^2/s^2);
 
eta = ones(n,1);
 
x_mu= -2;
ind_mu =  floor((x_mu+a)/step);
eta(ind_mu) = 1+1/mu;
 
x_nu= 2;
ind_nu =  floor((x_nu+a)/step);
eta(ind_nu) = nu;
 
y = diag((K + n*gamma*diag(1./eta))\K);
 
y = (1/n)*eta./y;

%Inverse

y = 1./y;
 
fig = figure(1);
%set(gca,'FontSize',FontSize)


yyaxis right
% eta weight function

plot(x,eta,'-.')
ylabel('$\eta$','Interpreter','latex','FontSize',18)
hold on;
plot(x(ind_mu), eta(ind_mu),'.','MarkerSize' , 15)
plot(x(ind_nu), eta(ind_nu),'.','MarkerSize' , 15)

ylim([min(eta)-0.5 max(eta)+0.5])

yyaxis left
% inverse Christoffel function
ylabel('$1/C_{\eta(\mu,\nu)}(x)$','Interpreter','latex', 'FontSize',18)
plot(x,y)
hold on;
scatter(x,y,'.')
hold on;
xlabel('$x$','Interpreter','latex','FontSize',18)

saveas(gca, 'ChristoffelIllustation.eps','epsc');

 

